Infinite rational distance sets in affine general position: constructions in every dimension

For every integer $d\geq 1$, we construct a countably infinite set $X_d\subset\mathbb{R}^d$ in affine general position, with all pairwise distances rational. When $d$ is odd, $X_d$ may also be chosen so that no $d+2$ points lie on a common sphere. The construction is uniform in $d$: positive Chebyshev square decompositions produce harmonic curves on spheres whose points corresponding to rational parameter values have pairwise rational distances. A divided-difference factorization of the affine determinant shows that sufficiently short arcs are locally convex, and stereographic projection produces the odd-dimensional examples. We also construct infinite rational distance sets in $\mathbb{Q}^d$ in affine general position for every even $d$, and in general position for every $d\equiv 1\pmod 4$. For every $d\geq 1$ and $n\geq d+1$, taking and rescaling suitable finite subsets gives $n$-point integral point sets in affine general position. A suitable ordered choice yields integral-distance realizations of all cyclic polytopes. In dimension three, we give an explicit rational parametrization and obtain infinitely many pairwise non-similar primitive $n_3$-clusters for every $n\geq 4$.

==> anc/README.md <==
# Computational supplement

This ancillary directory supports the manuscript

> *Infinite rational distance sets in affine general position: constructions in every dimension*

by Junkai Qiu.

## Contents

- `computational-supplement.pdf`: a seven-page reproducibility document
  recording the exact finite certificates in dimensions
  `d = 3, 7, ..., 55`, the characteristic-one obstruction in dimension
  eight, and the primitive integral `8_3` construction;
- `computational-supplement-source.txt`: the exact LaTeX source of the
  preceding document.  Rename it to `computational-supplement.tex` before
  compiling; the `.txt` extension prevents arXiv from treating an ancillary
  source file as another TeX document;
- `primitive_8_3.py`: a self-contained exact program that regenerates the
  fixed source points, performs the lattice-saturation construction, and
  verifies the final primitive integral cluster;
- `requirements.txt`: the pinned Python dependency.

The Python program reconstructs and verifies the primitive `8_3` cluster.  It
does not reproduce the historical search that selected the eight rational
parameters.  The other exact finite certificates are recorded in the PDF;
their mathematical use is explained in the manuscript and supplement.

## Reproduction

Python 3.10 or later is recommended.  Install the pinned dependency and run

```text
python -m pip install -r requirements.txt
python primitive_8_3.py
```

Do not use Python optimization (`python -O`), because exact consistency
assertions form part of the verification.  The calculation uses exact integer
and rational arithmetic and checks all 28 distances, their distinctness and
greatest common divisor, all 70 four-point affine determinants, all 56
five-point cosphere determinants, and the 34-step lattice saturation ending
with Gram matrix `I_3`.

## SHA-256

```text
AB4BBCC9C6B8E928E1B5974FA84404942B5F7B55C26F89C373578656C3037925  computational-supplement.pdf
9F9C5B2C296CD60FFD8D244B7CC3E76DE4F6F5BD60576938AA828D07B41FD062  computational-supplement-source.txt
EC3B29F10AE3E7769A5F25058A138C393B4A16B18F1F3B07C29F367D058BE7D8  primitive_8_3.py
25F9F1FB1988B230147A1D3092D34E09C069EB7A6C6D6DF46B3973B9F2D36EFC  requirements.txt
```


==> anc/computational-supplement-source.txt <==
\documentclass[11pt]{article}
\usepackage[T1]{fontenc}
\usepackage[utf8]{inputenc}
\usepackage{lmodern}
\usepackage{amsmath,amssymb,mathtools,booktabs,array}
\usepackage{longtable,pdflscape}
\usepackage[a4paper,margin=27mm]{geometry}
\usepackage{microtype}
\usepackage[hidelinks]{hyperref}
\hypersetup{
  pdftitle={Computational supplement to Infinite rational distance sets in affine general position: constructions in every dimension},
  pdfauthor={Junkai Qiu},
  pdfsubject={Computational supplement for rational distance sets in affine and general position},
  pdfkeywords={rational distance sets, integral point sets, general position,
    Chebyshev polynomials, rational quadratic forms, cyclic polytopes}
}
\newcommand{\Q}{\mathbb Q}
\newcommand{\R}{\mathbb R}
\newcommand{\Z}{\mathbb Z}
\newcommand{\C}{\mathbb C}
\newcommand{\diag}{\operatorname{diag}}
\newcommand{\norm}[1]{\left\lVert #1\right\rVert}
\title{Computational supplement to\\[0.4em]
\emph{Infinite rational distance sets in affine general position:\\
constructions in every dimension}}
\author{Junkai Qiu\\
\small School of Mathematical Sciences, Dalian University of Technology\\
\small Dalian 116024, China\\
\small \texttt{qjk@mail.dlut.edu.cn}}
\date{}

\begin{document}
\maketitle

\begin{abstract}
This note records the exact inputs, algorithms, and representative outputs of
the accompanying code. It is a reproducibility document, not a substitute
for the geometric and arithmetic proofs in the manuscript. Every equality
used as computational evidence is checked over the integers or rational
numbers; floating-point arithmetic is not used to establish an identity or a
nonvanishing assertion.
\end{abstract}

\section{Three computational layers}

The construction and verification are divided into three logically distinct
layers, implemented as separately marked parts of one self-contained Python
file.
\begin{enumerate}
\item A \emph{source generator} evaluates the explicit curve at the eight
specified rational parameters.
\item A \emph{constructor} converts the exact input into the final configuration
and records intermediate arithmetic data.
\item A \emph{verifier} checks the resulting configuration directly from its
exact integer coordinates.
\end{enumerate}
The included program regenerates the source configuration, carries out exact
lattice saturation, and verifies the final cluster. The eight rational curve
parameters are fixed exact input. The historical search that originally
selected those eight parameters was not preserved and is not claimed to be
reproduced.

\section{Exact arithmetic conventions}

Let $U_j$ denote the Chebyshev polynomial of the second kind, with
$U_{-1}=0$. The calculation rests on
\[
 U_{2i}(x)U_{2j}(x)
 =U_{i+j}(x)^2-U_{j-i-1}(x)^2,
 \qquad 0\leq i\leq j,
\]
which follows by substituting
$U_n(\cos\theta)=\sin((n+1)\theta)/\sin\theta$. If
\[
 B_m(x)=\sum_{j=0}^{m} b_jU_{2j}(x),
\]
then the code computes
\[
 B_m(x)^2=\sum_{k=0}^{2m}\lambda_kU_k(x)^2,
\]
where
\[
 \lambda_k=
 \sum_{\substack{i+j=k\\0\leq i,j\leq m}}b_ib_j
 -2\sum_{\substack{j-i-1=k\\0\leq i<j\leq m}}b_ib_j.
\]
The first sum is over ordered pairs. In particular,
\[
 \lambda_0=b_0^2-2\sum_{j=0}^{m-1}b_jb_{j+1},\qquad
 \lambda_{2m-1}=2b_{m-1}b_m,\qquad
 \lambda_{2m}=b_m^2.
\]
All subsequent calculations take place over $\Z$ or $\Q$, unless stated
otherwise.

For $D\in\Q_{>0}$, let $\eta^2=-D$. The norm-one conic is parametrized by
\[
 \zeta_D(u)=\frac{1+\eta u}{1-\eta u}
 =c_D(u)+\eta s_D(u),
 \qquad
 c_D(u)=\frac{1-Du^2}{1+Du^2},\quad
 s_D(u)=\frac{2u}{1+Du^2},
\]
where $c_D(u)^2+Ds_D(u)^2=1$. The program evaluates these expressions
symbolically. It uses Python integers,
\texttt{fractions.Fraction}, and exact SymPy matrices. Floating-point
comparisons are not used in construction or verification.

\section{The explicit curve in dimension three}
\label{sec:explicit-curve-supp}

For $u\in\Q\cap(0,1/6)$, put
\[
 c=c(u)=\frac{1-5u^2}{1+5u^2},\qquad
 s=s(u)=\frac{2u}{1+5u^2},\qquad F=F(u)=4c(u)^2+1.
\]
The script implements the curve
\[
 P(u)=\left(
 \frac{2(16c^4-12c^2+1)}{F^2},
 \frac{4c(2c^2-1)}{sF^2},
 \frac{c(16c^4-16c^2+3)}{sF^2}
 \right).
\]
For parameters $u,v$, abbreviate $c_u=c(u)$ and $s_u=s(u)$, and put
\[
 C=c_uc_v+5s_us_v,
 \qquad S=s_uc_v-c_us_v.
\]
The exact distance identity proved in the manuscript is
\[
 \norm{P(u)-P(v)}=
 \frac{|S|(4C^2+1)}
 {|s_us_v|(4c_u^2+1)(4c_v^2+1)}.
\]
The program evaluates this curve at the eight specified rational parameters
and verifies that the source coordinates become integral after multiplication
by the stated scaling factor, before beginning the lattice construction.

\section{Exact certificates for \texorpdfstring{$d\equiv3\pmod4$}{d congruent to 3 modulo 4} through dimension 55}

For $d=4m-1$ and $1\leq m\leq14$, the finite computation verifies the
Chebyshev coefficients and the local quadratic-form conditions used by the
construction. The dimensions covered are
\[
 3,7,11,15,19,23,27,31,35,39,43,47,51,55.
\]
For $2\leq m\leq14$ with $m\neq11$, the displayed data include an integer
solution of
\[
 x^2+\rho y^2=az^2,
\]
where $a$ represents the square class of the product of the nonzero weights.
When required, a representation $\rho=r^2+s^2$ is also verified.

\begin{landscape}
For $m=11$, exact Hilbert-symbol arithmetic gives
\[
 \operatorname{Ram}(a,-\rho)=\{2,\rho\}
 =\operatorname{Ram}(\rho,-1).
\]
Here $\operatorname{Ram}(a,b)$ denotes the set of places at which the
quaternion algebra $(a,b)$ ramifies. These are individual exact certificates,
not a uniform theorem for all $d\equiv3\pmod4$.

The base case $m=1$ is
\[
 (2U_0+U_2)^2=4U_1^2+U_2^2.
\]
For every row below,
\[
 \left(\sum_{j=0}^{m}b_jU_{2j}\right)^2
 =\sum_{k=0}^{2m}\lambda_kU_k^2,
 \qquad \lambda_1=0,
\]
and every other displayed weight is positive. Thus the last two columns give
the complete explicit Chebyshev identities, rather than search parameters
alone.

\scriptsize
\setlength{\tabcolsep}{2.5pt}
\begin{longtable}{rr>{\raggedright\arraybackslash}p{76mm}>{\raggedright\arraybackslash}p{133mm}}
\toprule
$m$&$d$&$(b_0,\ldots,b_m)$&$(\lambda_0,\ldots,\lambda_{2m})$\\
\midrule
\endfirsthead
\toprule
$m$&$d$&$(b_0,\ldots,b_m)$&$(\lambda_0,\ldots,\lambda_{2m})$\\
\midrule
\endhead
1&3&(2, 1)&(0, 4, 1)\\
2&7&(4, 1, 1)&(6, 0, 9, 2, 1)\\
3&11&(50, 15, 12, 10)&(400, 0, 425, 1360, 444, 240, 100)\\
4&15&(27, 7, 6, 3, 1)&(225, 0, 197, 192, 132, 50, 21, 6, 1)\\
5&19&(44, 7, 6, 4, 2, 1)&(1168, 0, 185, 246, 180, 164, 54, 28, 12, 4, 1)\\
6&23&(71, 9, 8, 4, 3, 2, 1)&(3515, 0, 555, 234, 260, 260, 242, 74, 41, 20, 10, 4, 1)\\
7&27&(268, 48, 39, 30, 15, 9, 6, 3)&(38698, 0, 4536, 10272, 6807, 5100, 4542, 3786, 1521, 864, 441, 198, 90, 36, 9)\\
8&31&(88, 17, 14, 8, 5, 4, 3, 2, 1)&(3892, 0, 987, 742, 470, 474, 482, 470, 417, 178, 106, 60, 35, 20, 10, 4, 1)\\
9&35&(196, 9, 8, 7, 6, 5, 4, 3, 2, 1)&(34408, 0, 165, 306, 422, 512, 575, 610, 616, 592, 165, 120, 84, 56, 35, 20, 10, 4, 1)\\
10&39&(1231, 19, 18, 17, 15, 13, 11, 10, 6, 5, 1)&(1465691, 0, 825, 4046, 4736, 5310, 3343, 11018, 3867, 11200, 3707, 1008, 767, 560, 392, 256, 158, 80, 37, 10, 1)\\
11&43&(2606, 29, 28, 24, 22, 18, 15, 14, 10, 6, 4, 1)&(6633856, 0, 17397, 8688, 20452, 16384, 6912, 23162, 23560, 13242, 18200, 7416, 1739, 1292, 936, 648, 424, 262, 144, 68, 28, 8, 1)\\
12&47&(1541, 23, 22, 19, 16, 13, 12, 10, 8, 5, 3, 2, 1)&(2300085, 0, 7261, 8238, 9002, 3480, 7035, 7426, 10720, 7708, 4551, 4376, 4156, 856, 638, 460, 320, 214, 137, 82, 45, 22, 10, 4, 1)\\
13&51&(1716, 32, 30, 27, 24, 21, 18, 15, 12, 9, 8, 5, 4, 2)&(2826836, 0, 5540, 7458, 9108, 10488, 11589, 12402, 12922, 6412, 13331, 6480, 9680, 9328, 2057, 1596, 1212, 900, 651, 456, 310, 200, 125, 72, 36, 16, 4)\\
14&55&(2023, 21, 20, 19, 18, 16, 14, 13, 11, 9, 8, 7, 5, 4, 2)&(4003025, 0, 943, 1856, 6734, 7480, 4097, 8676, 9116, 5418, 5672, 9874, 5926, 9926, 9779, 1480, 1215, 982, 779, 604, 460, 342, 245, 170, 113, 68, 36, 16, 4)\\
\bottomrule
\end{longtable}

For $m\ge2$, put
\[
 \rho=\sum_{k=0}^{2m}\lambda_k=\sum_{j=0}^{m}b_j^2,
 \qquad
 \prod_{k\neq1}\lambda_k=a\mu^2.
\]
The remaining arithmetic data and local calculations are as follows. In
every norm-solution entry, $(x,y,z)$ means
\[
 x^2+\rho y^2=az^2.
\]
In every sum-of-two-squares entry, $(r,s)$ means $\rho=r^2+s^2$. The
exceptional $m=11$ row is checked by comparing ramification sets rather than
by exhibiting a norm solution.
\scriptsize
\setlength{\tabcolsep}{2.5pt}
\begin{longtable}{rrr>{\raggedright\arraybackslash}p{77mm}>{\raggedright\arraybackslash}p{72mm}>{\raggedright\arraybackslash}p{55mm}}
\toprule
$m$&$d$&$\rho$&square class&norm solution&auxiliary local check\\
\midrule
\endfirsthead
\toprule
$m$&$d$&$\rho$&square class&norm solution&auxiliary local check\\
\midrule
\endhead
2&7&18&$a=3$,\newline $\mu=6$&$(x,y,z)=$\newline $(3,1,3)$&not required\\
3&11&2969&$a=37$,\newline $\mu=8160000$&$(x,y,z)=$\newline $(443,2,75)$&$\rho=r^2+s^2$,\newline $(r,s)=(37,40)$\\
4&15&824&$a=15169$,\newline $\mu=21600$&$(x,y,z)=$\newline $(21953,135,181)$&not required\\
5&19&2042&$a=56721$,\newline $\mu=1416960$&$(x,y,z)=$\newline $(17861,92,77)$&$\rho=r^2+s^2$,\newline $(r,s)=(19,41)$\\
6&23&5216&$a=1124097$,\newline $\mu=126984000$&$(x,y,z)=$\newline $(11659,4,11)$&not required\\
7&27&76900&$a=121374182418498905$,\newline $\mu=5447397795840$&$(x,y,z)=$\newline $(11743068440,46396241,50)$&$\rho=r^2+s^2$,\newline $(r,s)=(54,272)$\\
8&31&8348&$a=79640137$,\newline $\mu=4886265888000$&$(x,y,z)=$\newline $(13183613,6926,1479)$&not required\\
9&35&38701&$a=4762270$,\newline $\mu=5127573749760000$&$(x,y,z)=$\newline $(28067,21,13)$&$\rho=r^2+s^2$,\newline $(r,s)=(26,195)$\\
10&39&1517012&$a=24084344326147533219974$,\newline $\mu=2477611208540160000$&$(x,y,z)=$\newline $(2238742231098198,1704825458101,19778)$&not required\\
11&43&6794819&$a=2001954299765867359266235050870$,\newline $\mu=612922456341919825920$&not applicable&$\operatorname{Ram}(a,-\rho)$\newline $=\operatorname{Ram}(\rho,-1)$\newline $=\{2,6794819\}$\\
12&47&2376827&$a=600313280407840994747$,\newline $\mu=4430794773310271815680000$&$(x,y,z)=$\newline $(6243638246577,29826565687,1894)$&not required\\
13&51&2949209&$a=99698343526062642591016790685$,\newline $\mu=3769197971268852567244800000$&$(x,y,z)=$\newline $(137753445477744133306,92208856897321709,664717)$&$\rho=r^2+s^2$,\newline $(r,s)=(1445,928)$\\
14&55&4095036&$a=138454971605366805966$,\newline $\mu=3727457100057196721653200322560000$&$(x,y,z)=$\newline $(47733970435650,23183348633,5688)$&not required\\
\bottomrule
\end{longtable}
For the exceptional $m=11$ row, the displayed representative of the square
class is
\[
 a=2\cdot3\cdot5\cdot31\cdot47\cdot53\cdot103\cdot131\cdot181
   \cdot313\cdot1933\cdot2207\cdot5113\cdot51827.
\]
\end{landscape}

\section{Characteristic 1 without rational realization in dimension eight}

Start with the exact identity
\[
 (20U_0+8U_2+5U_4)^2
 =120U_1^2+264U_2^2+80U_3^2+25U_4^2.
\]
Put
\[
 z(t)=\frac{1+it}{1-it}
\]
and define the rational harmonic coordinates
\[
 v(t)=\bigl(\Re z(t)^4,\Im z(t)^4,\Re z(t)^6,\Im z(t)^6,
 \Re z(t)^8,\Im z(t)^8,\Re z(t)^{10},\Im z(t)^{10}\bigr).
\]
Let
\[
 \begin{gathered}
 \mathcal D=\diag(\sqrt{120},\sqrt{120},\sqrt{264},\sqrt{264},
  \sqrt{80},\sqrt{80},5,5),\\
 P(t)=\mathcal Dv(t),\qquad P_j=P(j),\quad0\leq j\leq8.
 \end{gathered}
\]
The rational coordinates $v(t)$ carry the paired form
\[
 q=\langle120,120,264,264,80,80,25,25\rangle.
\]
If $z(t)\overline{z(t')}=c+is$, direct substitution into the identity gives
\[
 \norm{P(t)-P(t')}=2|s|\,(80c^4-28c^2+17)\in\Q.
\]
Thus all 36 pairwise distances among $P_0,\ldots,P_8$ are rational. Their
least common denominator is
\[
 L=5^{14}13^{10}17^5 37^5
 =82845097042221642867623907470703125.
\]
Affine independence is also an exact rational calculation. Define
\[
 \mathcal V=
 \begin{pmatrix}
  1&v(0)^{\mathsf T}\\
  \vdots&\vdots\\
  1&v(8)^{\mathsf T}
 \end{pmatrix}\in M_9(\Q).
\]
In exact decimal notation,
\[
\begin{aligned}
 \det\mathcal V&=\frac{N_8}{D_8},\\
 N_8&=7727019237244908687579821646596032029942978746300439872705245741056,\\
 D_8&=2639038793610562766624307531167115268186777002483722753822803497314453125.
\end{aligned}
\]
Since $1+j^2\not\equiv0\pmod{23}$ for $0\leq j\leq8$, entrywise reduction
defines $\overline{\mathcal V}\in M_9(\mathbb F_{23})$, and exact reduction
gives
\[
 \det\overline{\mathcal V}=10\in\mathbb F_{23}.
\]
In particular, $\det\mathcal V\neq0$, so the nine points are affinely
independent.

Finally,
\[
 A=120\cdot264\cdot80\cdot25=63\,360\,000=11\cdot2400^2,
\]
so $\det q=A^2$ is a square, whereas
\[
 \epsilon_{11}(q)=(A,-1)_{11}=(11,-1)_{11}
 =\left(\frac{-1}{11}\right)=-1.
\]
Writing
\[
 M=[v(1)-v(0)\mid\cdots\mid v(8)-v(0)],
 \qquad G=L^2M^{\mathsf T}qM,
\]
shows that $G$ is an edge Gram matrix of the full-dimensional integral point
set
\[
 X=\{LP_0,\ldots,LP_8\}\subset\R^8.
\]
The determinant of $G$ is a rational square, so $X$ has characteristic $1$.
However, $q\not\cong_{\Q}I_8$ by its $11$-adic Hasse invariant. Since $LM$ is
rational and invertible, $G\not\cong_{\Q}I_8$, and hence $X$ is not congruent
to a subset of $\Q^8$.

\section{The primitive \texorpdfstring{$8_3$}{8-3}-cluster}

The eight exact curve parameters are
\[
 \frac1{70},\ \frac1{45},\ \frac1{19},\ \frac1{15},\
 \frac3{35},\ \frac1{10},\ \frac1{9},\ \frac4{25}.
\]
The program evaluates the curve $P(u)$ from
Section~\ref{sec:explicit-curve-supp} and forms the scaled and translated
source configuration
\[
 W(u)=5290960622566431164625000
        \bigl(P(1/70)-P(u)\bigr)\in\Z^3.
\]
The 28 source distances have greatest common divisor $65$. For the seven
nonzero source columns, the column Hermite normal form is
\[
 H=\begin{pmatrix}
 14370894720&64733760&13633542720\\
 0&390158813881200000&208217479173110444\\
 0&0&33
\end{pmatrix}.
\]
After division by $65$, the basis $H/65$ has Gram matrix
\begin{center}
\scriptsize
$\displaystyle
 G_0=\begin{pmatrix}
 48881092320313344&220185100541952&46373066766802944\\
 220185100541952&36029325455428369659622224777216&19227901704973783639961746186752\\
 46373066766802944&19227901704973783639961746186752&10261424528569199379871165890385
 \end{pmatrix}.$
\end{center}
The diagonal entries in the Smith normal form of $G_0$ are
\[
 1,\quad5868785664,\quad
 77348153651466651912348773999616000000.
\]
Moreover,
\[
 \sqrt{\det G_0}=673750499284858963968000
 =2^{14}3^5 5^3 7^2 11\,13^2 17\,19^2 29\,37^2 61.
\]
The constructor performs exactly 34 successive index-$p$ lattice saturations,
one for each prime factor counted with multiplicity in this last expression.
The Gram determinant is divided by $p^2$ at each step, and the final Gram
matrix is
$I_3$.

The resulting rational orthogonal matrix is
\[
 O=\begin{pmatrix}
 0&-4/5&-3/5\\
 -5/13&36/65&-48/65\\
 12/13&3/13&-4/13
 \end{pmatrix},
 \qquad OO^{\mathsf T}=I_3.
\]
After division by $65$, application of $O$, and a signed permutation of the
coordinates, the resulting points are as follows.
\begin{center}
\footnotesize
\setlength{\tabcolsep}{4pt}
\begin{tabular}{rlll}
\toprule
$i$ & $x_i$ & $y_i$ & $z_i$\\
\midrule
0&$0$&$0$&$0$\\
1&$-205890860244459203123050$&$-2053292706430699624128$&$-364750163969849368704$\\
2&$-426721012055703679351050$&$-10236693164208040168128$&$85895472335388218496$\\
3&$-463542336503537602075050$&$-14048756975105705780928$&$1339851359777683648896$\\
4&$-496481621844820827967050$&$-19069271580838431976128$&$4171430035130196295296$\\
5&$-514418122113896583051300$&$-22591040645363516540928$&$7188961520290578448896$\\
6&$-525962901212167073491850$&$-25102416093568816556736$&$10085142108547972851840$\\
7&$-563251459243858585612425$&$-31888932526208072060928$&$28654364068697054128896$\\
\bottomrule
\end{tabular}
\end{center}

The 28 pairwise distances are listed below; the diagonal and the symmetric
repetitions from the distance matrix are omitted.
\begin{center}
\footnotesize
\setlength{\tabcolsep}{5pt}
\begin{tabular}{rr@{\qquad}rr}
\toprule
edge&distance&edge&distance\\
\midrule
01&205901421524533989145450&02&426843788047588102872330\\
03&463757113697860992974250&04&496865211880269827109450\\
05&514964115880289761572900&06&526658157476559068024714\\
07&564880680266353752076425&12&220982187231276976887200\\
13&257936193753141711080000&14&291123876031031164556000\\
15&309302326158831951832250&16&321070979296878854985760\\
17&359776141665221573849375&23&37039359740128594212000\\
24&70436132150333065723200&25&88847434186506170516250\\
26&100846057011903534531200&27&141157854463463003541375\\
34&33439795506186378660000&35&51918477071695567856250\\
36&63992111925860900818400&37&104910741232079108337375\\
45&18526370273486783180250&46&30667844011835774469440\\
47&72263192234637428685375&56&12164571224235999227750\\
57&54147106249933023361125&67&42205560884539742264575\\
\bottomrule
\end{tabular}
\end{center}
They are pairwise distinct. The following partial gcd chain certifies
primitivity:
\begin{align*}
 \gcd(d_{01},d_{02})&=2989610,\\
 \gcd(d_{01},d_{02},d_{06})&=597922,\\
 \gcd(d_{01},d_{02},d_{06},d_{07})&=4901,\\
 \gcd(d_{01},d_{02},d_{06},d_{07},d_{14})&=29,\\
 \gcd(d_{01},d_{02},d_{06},d_{07},d_{14},d_{25})&=1.
\end{align*}

For a 4-subset $I$, let $A_I$ be the determinant whose rows are
$[1,x_i,y_i,z_i]$, $i\in I$. For a 5-subset $J$, let $C_J$ be the determinant
whose rows are
$[1,x_j,y_j,z_j,x_j^2+y_j^2+z_j^2]$, $j\in J$. Exact reduction modulo $83$
gives
\[
 \prod_{|I|=4}A_I\equiv63\pmod{83},\qquad
 \prod_{|J|=5}C_J\equiv3\pmod{83}.
\]
Since both products are nonzero in $\mathbb F_{83}$, all 70 affine
determinants and all 56 cosphericity determinants are nonzero over $\Z$.

The verification part of the same file then recomputes, from these exact
integer data:
\begin{center}
\begin{tabular}{lr}
\toprule
 property & value\\
\midrule
integral pairwise distances & 28\\
distinct distances & 28\\
distance gcd & 1\\
nonzero four-point affine determinants & 70\\
 nonzero five-point cosphericity determinants & 56\\
diameter & $564880680266353752076425$\\
\bottomrule
\end{tabular}
\end{center}
Thus the eight points form a primitive $8_3$-cluster in general position,
with all 28 pairwise distances distinct.

\end{document}


==> anc/primitive_8_3.py <==
#!/usr/bin/env python3
"""Construct and verify a primitive integral 8_3 cluster using exact arithmetic.

The program has three marked stages in one self-contained file:

1. regenerate the fixed source configuration from eight rational curve parameters;
2. perform exact lattice saturation and find a primitive integral realization;
3. verify every distance, affine determinant, and cosphere determinant.

The historical search that first selected the eight parameters is not reproduced.
"""
from __future__ import annotations

from fractions import Fraction
from functools import reduce
from itertools import combinations, permutations, product
from math import gcd, isqrt, lcm

import sympy as sp
from sympy.matrices.normalforms import hermite_normal_form

if not __debug__:
    raise RuntimeError("primitive_8_3.py must not be run with Python optimization (-O)")

PARAMETERS = (
    Fraction(1, 70),
    Fraction(1, 45),
    Fraction(1, 19),
    Fraction(1, 15),
    Fraction(3, 35),
    Fraction(1, 10),
    Fraction(1, 9),
    Fraction(4, 25),
)
CONSTRUCTION_SCALE = 5_290_960_622_566_431_164_625_000
DISTANCE_SCALE = 65


# ---------------------------------------------------------------------------
# Part I. Regenerate the source points from the explicit rational curve P(u).
# ---------------------------------------------------------------------------

def curve_point(parameter: Fraction) -> tuple[Fraction, Fraction, Fraction]:
    """Return the explicit point P(u) on the rational-distance curve in Q^3."""
    u = Fraction(parameter)
    c = (1 - 5 * u * u) / (1 + 5 * u * u)
    s = 2 * u / (1 + 5 * u * u)
    if s == 0:
        raise ZeroDivisionError("the projected curve omits u=0")
    f = 4 * c * c + 1
    return (
        2 * (16 * c**4 - 12 * c * c + 1) / f**2,
        4 * c * (2 * c * c - 1) / (s * f**2),
        c * (16 * c**4 - 16 * c * c + 3) / (s * f**2),
    )


def regenerate_source_points() -> list[tuple[int, int, int]]:
    """Compute V(u)=L(P(1/70)-P(u)) and prove every coordinate is integral."""
    base = curve_point(PARAMETERS[0])
    points = []
    for parameter in PARAMETERS:
        current = curve_point(parameter)
        values = tuple(CONSTRUCTION_SCALE * (a - b) for a, b in zip(base, current))
        assert all(value.denominator == 1 for value in values), parameter
        points.append(tuple(value.numerator for value in values))
    assert len(points) == len(set(points)) == 8
    return points


# ---------------------------------------------------------------------------
# Shared exact linear-algebra routines used by construction and verification.
# ---------------------------------------------------------------------------

def determinant(rows: list[list[int]]) -> int:
    """Fraction-free Bareiss determinant over the integers."""
    n = len(rows)
    if not n:
        return 1
    matrix = [list(map(int, row)) for row in rows]
    sign, previous = 1, 1
    for k in range(n - 1):
        pivot_row = next((row for row in range(k, n) if matrix[row][k]), None)
        if pivot_row is None:
            return 0
        if pivot_row != k:
            matrix[k], matrix[pivot_row] = matrix[pivot_row], matrix[k]
            sign = -sign
        pivot = matrix[k][k]
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                numerator = matrix[i][j] * pivot - matrix[i][k] * matrix[k][j]
                assert numerator % previous == 0
                matrix[i][j] = numerator // previous
        for i in range(k + 1, n):
            matrix[i][k] = 0
        previous = pivot
    return sign * matrix[-1][-1]


def distance_matrix(points: list[tuple[int, int, int]]) -> list[list[int]]:
    result = []
    for left in points:
        row = []
        for right in points:
            square = sum((a - b) ** 2 for a, b in zip(left, right))
            root = isqrt(square)
            assert root * root == square
            row.append(root)
        result.append(row)
    return result


def integral_matrix(matrix: sp.Matrix) -> sp.Matrix:
    values = []
    for value in matrix:
        value = sp.cancel(value)
        assert sp.denom(value) == 1, value
        values.append(int(value))
    return sp.Matrix(matrix.rows, matrix.cols, values)


def finite_field_value(value: sp.Expr, prime: int) -> int:
    value = sp.cancel(value)
    numerator, denominator = int(sp.numer(value)), int(sp.denom(value))
    assert denominator % prime
    return numerator * pow(denominator, -1, prime) % prime


def nullspace_mod(matrix: sp.Matrix, prime: int) -> list[tuple[int, ...]]:
    values = [[finite_field_value(matrix[i, j], prime) for j in range(matrix.cols)]
              for i in range(matrix.rows)]
    pivots, row = [], 0
    for column in range(matrix.cols):
        source = next((i for i in range(row, matrix.rows) if values[i][column]), None)
        if source is None:
            continue
        values[row], values[source] = values[source], values[row]
        inverse = pow(values[row][column], -1, prime)
        values[row] = [entry * inverse % prime for entry in values[row]]
        for i in range(matrix.rows):
            if i != row and values[i][column]:
                multiple = values[i][column]
                values[i] = [(values[i][j] - multiple * values[row][j]) % prime
                             for j in range(matrix.cols)]
        pivots.append(column)
        row += 1
        if row == matrix.rows:
            break
    free = [column for column in range(matrix.cols) if column not in pivots]
    basis = []
    for column in free:
        vector = [0] * matrix.cols
        vector[column] = 1
        for i, pivot in enumerate(pivots):
            vector[pivot] = (-values[i][column]) % prime
        basis.append(tuple(vector))
    return basis


def normalize_projective(vector: tuple[int, ...], prime: int) -> tuple[int, ...]:
    vector = tuple(int(value) % prime for value in vector)
    for value in vector:
        if value:
            inverse = pow(value, -1, prime)
            return tuple(entry * inverse % prime for entry in vector)
    raise ValueError("zero projective vector")


def projective_lines(basis: list[tuple[int, ...]], prime: int) -> list[tuple[int, ...]]:
    result = set()
    for coefficients in product(range(prime), repeat=len(basis)):
        if not any(coefficients):
            continue
        vector = [sum(coefficient * base[i] for coefficient, base in zip(coefficients, basis)) % prime
                  for i in range(len(basis[0]))]
        result.add(normalize_projective(tuple(vector), prime))
    return sorted(result)


def quadratic_value(form: sp.Matrix, vector: tuple[int, ...]) -> int:
    column = sp.Matrix(vector)
    return int((column.T * form * column)[0])


def index_p_transform(vector: tuple[int, ...], prime: int) -> sp.Matrix:
    vector = normalize_projective(vector, prime)
    pivot = next(i for i, value in enumerate(vector) if value)
    first = sp.Matrix([sp.Rational(value, prime) for value in vector])
    identity = sp.eye(3)
    transform = sp.Matrix.hstack(first, *[identity[:, j] for j in range(3) if j != pivot])
    assert abs(transform.det()) == sp.Rational(1, prime)
    return transform


def valuation(number: int, prime: int) -> int:
    number, exponent = abs(int(number)), 0
    while number and number % prime == 0:
        number //= prime
        exponent += 1
    return exponent


def factor_integer(number: int) -> dict[int, int]:
    number, result, prime = abs(int(number)), {}, 2
    while prime * prime <= number:
        while number % prime == 0:
            result[prime] = result.get(prime, 0) + 1
            number //= prime
        prime = 3 if prime == 2 else prime + 2
    if number > 1:
        result[number] = result.get(number, 0) + 1
    return result


# ---------------------------------------------------------------------------
# Part II. Saturate the lattice and construct the primitive integral model.
# ---------------------------------------------------------------------------

def saturate_lattice(basis: sp.Matrix, gram: sp.Matrix) -> tuple[sp.Matrix, sp.Matrix, int]:
    determinant_root = isqrt(int(gram.det()))
    assert determinant_root * determinant_root == gram.det()
    step_count = 0
    for prime, steps in sorted(factor_integer(determinant_root).items()):
        assert valuation(gram.det(), prime) == 2 * steps
        for _ in range(steps):
            if prime in (5, 13):
                kernel = nullspace_mod(gram, prime)
                candidates = [vector for vector in projective_lines(kernel, prime)
                              if quadratic_value(gram, vector) % (prime * prime) == 0]
                assert candidates
                vector = candidates[0]
            else:
                kernel = nullspace_mod(basis, prime)
                assert kernel
                vector = normalize_projective(kernel[0], prime)
            transform = index_p_transform(vector, prime)
            basis = basis * transform
            gram = integral_matrix(transform.T * gram * transform)
            assert integral_matrix(basis.T * basis) == gram
            step_count += 1
        assert valuation(gram.det(), prime) == 0
    assert gram.det() == 1
    return basis, gram, step_count


def orthonormal_basis(basis: sp.Matrix, gram: sp.Matrix) -> sp.Matrix:
    denominator = reduce(lcm, (int(sp.denom(sp.cancel(value))) for value in basis), 1)
    integer_rows = integral_matrix(basis * denominator).T
    reduced, transform = integer_rows.lll_transform(delta=sp.Rational(99, 100))
    assert reduced == transform * integer_rows
    new_basis = basis * transform.T
    new_gram = integral_matrix(transform * gram * transform.T)
    assert integral_matrix(new_basis.T * new_basis) == new_gram
    assert new_gram == sp.eye(3)
    return new_basis


def canonicalize(points: list[tuple[int, int, int]], orthogonal: sp.Matrix):
    best = None
    for permutation in permutations(range(3)):
        for signs in product((-1, 1), repeat=3):
            candidate = [tuple(signs[i] * point[permutation[i]] for i in range(3))
                         for point in points]
            key = tuple(coordinate for point in candidate for coordinate in point)
            if best is None or key < best[0]:
                signed_permutation = sp.zeros(3)
                for i in range(3):
                    signed_permutation[i, permutation[i]] = signs[i]
                best = key, candidate, signed_permutation * orthogonal
    return best[1], best[2]


def construct_primitive(source_points: list[tuple[int, int, int]]):
    source_matrix = sp.Matrix.hstack(*[sp.Matrix(point) for point in source_points[1:]])
    hnf = hermite_normal_form(source_matrix)
    assert hnf.shape == (3, 3)
    lattice_basis = hnf.applyfunc(lambda value: sp.Rational(value, DISTANCE_SCALE))
    gram = integral_matrix(lattice_basis.T * lattice_basis)
    saturated_basis, saturated_gram, steps = saturate_lattice(lattice_basis, gram)
    orthogonal = orthonormal_basis(saturated_basis, saturated_gram).T
    assert integral_matrix(orthogonal * orthogonal.T) == sp.eye(3)
    scaled_source = source_matrix.applyfunc(lambda value: sp.Rational(value, DISTANCE_SCALE))
    integer_coordinates = integral_matrix(orthogonal * scaled_source)
    points = [(0, 0, 0)] + [tuple(int(integer_coordinates[i, j]) for i in range(3))
                             for j in range(7)]
    return (*canonicalize(points, orthogonal), steps)


# ---------------------------------------------------------------------------
# Part III. Verify the final cluster from scratch using exact integer tests.
# ---------------------------------------------------------------------------

def verify_cluster(source_points, points, orthogonal, saturation_steps):
    assert saturation_steps == 34
    assert integral_matrix(orthogonal * orthogonal.T) == sp.eye(3)

    source_distances = distance_matrix(source_points)
    source_edges = [source_distances[i][j] for i, j in combinations(range(8), 2)]
    assert reduce(gcd, source_edges) == DISTANCE_SCALE

    expected = []
    for row in source_distances:
        assert all(distance % DISTANCE_SCALE == 0 for distance in row)
        expected.append([distance // DISTANCE_SCALE for distance in row])

    final_distances = distance_matrix(points)
    assert final_distances == expected
    edges = [final_distances[i][j] for i, j in combinations(range(8), 2)]
    assert reduce(gcd, edges) == 1
    assert len(set(edges)) == 28

    affine = [determinant([[1, *points[i]] for i in subset])
              for subset in combinations(range(8), 4)]
    cosphere = [determinant([[1, *points[i], sum(value * value for value in points[i])]
                             for i in subset])
                for subset in combinations(range(8), 5)]
    assert len(affine) == 70 and all(affine)
    assert len(cosphere) == 56 and all(cosphere)

    print("Primitive integral 8_3 cluster constructed and verified.")
    print("Integer coordinates:")
    for index, point in enumerate(points):
        print(f"  {index}: {point}")
    print("Rational orthogonal matrix:")
    for row in range(3):
        print("  [" + ", ".join(str(sp.cancel(orthogonal[row, column])) for column in range(3)) + "]")
    print(f"integral_distances={len(edges)}")
    print(f"distinct_distances={len(set(edges))}")
    print("distance_gcd=1")
    print(f"affine_determinants_nonzero={len(affine)}")
    print(f"cosphere_determinants_nonzero={len(cosphere)}")
    print(f"diameter={max(edges)}")
    print(f"saturation_steps={saturation_steps}")


def main() -> None:
    source_points = regenerate_source_points()
    points, orthogonal, saturation_steps = construct_primitive(source_points)
    verify_cluster(source_points, points, orthogonal, saturation_steps)


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
sympy==1.14.0

